Manu: A Cloud Native Vector Database Management System

With the development of learning-based embedding models, embedding vectors are widely used for analyzing and searching unstructured data. As vector collections exceed billion-scale, fully managed and horizontally scalable vector databases are necessary. In the past three years, through interaction with our 1200+ industry users, we have sketched a vision for the features that next-generation vector databases should have, which include long-term evolvability, tunable consistency, good elasticity, and high performance. We present Manu, a cloud native vector database that implements these features. It is difficult to integrate all these features if we follow traditional DBMS design rules. As most vector data applications do not require complex data models and strong data consistency, our design philosophy is to relax the data model and consistency constraints in exchange for the aforementioned features. Specifically, Manu firstly exposes the write-ahead log (WAL) and binlog as backbone services. Secondly, write components are designed as log publishers while all read-only analytic and search components are designed as independent subscribers to the log services. Finally, we utilize multi-version concurrency control (MVCC) and a delta consistency model to simplify the communication and cooperation among the system components. These designs achieve a low coupling among the system components, which is essential for elasticity and evolution. We also extensively optimize Manu for performance and usability with hardware-aware implementations and support for complex search semantics.

==> figures/sigmod22-milvus.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 107,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<ipython-input-107-819064b30405>:70: UserWarning: You have mixed positional and keyword arguments, some input may be discarded.\n",
      "  fig.legend(lines[0:5], labels=l_labels, bbox_to_anchor=bb, frameon=False,\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 936x360 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from matplotlib import pyplot as plt\n",
    "\n",
    "x_sift = [\n",
    "    # [0.919, 0.937, 0.951, 0.964, 0.975, 0.981, 0.986], # milvus-hnsw-m8\n",
    "    [0.842, 0.867, 0.889, 0.911, 0.93, 0.941, 0.954, 0.964, 0.975, 0.981, 0.986], \n",
    "    [0.679,0.759,0.809,0.868,0.903,0.925,0.94,0.96,0.971,0.977,0.98,0.984,0.987,0.993,0.997],  #milvus-ivf\n",
    "    [0.702178, 0.779838, 0.826252, 0.857302, 0.895728,  0.918958, 0.934144, 0.949206, 0.961376, 0.969526, 0.977048],   #vearch-hnsw-m8\n",
    "    [0.725684,0.79417,0.8362,0.865556,0.88716,0.903376,0.916492,0.9268,0.948332,0.957764,0.970366,0.9782,0.983332,0.992562],  # vearch-ivf\n",
    "    [0.715212,0.814506,0.861032,0.889016,0.930816,0.944812,0.953852,0.963142], #es-hnsw\n",
    "]\n",
    "\n",
    "y_sift = [\n",
    "    # [2062.278459, 1998.299406, 1908.500955, 1800.96967, 1676.93735, 1577.155361, 1447.868008], # milvus-hnsw-m8\n",
    "    [2947.143344, 2832.418403, 2700.8711, 2539.325836, 2334.011904, 2190.600464, 1979.725867, 1800.96967, 1676.93735, 1577.155361, 1447.868008], \n",
    "    [2228.855649, 2070.056727, 1934.787318, 1709.808795, 1531.547575, 1391.784972, 1278.385243, 1095.979563, 961.6031756, 879.393853, 834.6320403, 774.5271371, 704.8328878, 577.6888311, 416.0815065], #milvus-ivf\n",
    "    [665.718, 674.519, 669.006, 660.533, 653.675, 647.367, 633.973, 630.761, 615.452, 598.641, 580.335],  #vearch-hnsw-m8\n",
    "    [414.212,405.537,372.27,346.934,330.065,312.098,294.662,283.002,246.62,228.823,198.822,175.972,158.31,116.714],  # vearch-ivf\n",
    "    [604.6314771, 600.2040694, 596.2673663, 572.7212852, 573.3287467, 564.557105, 558.5764441, 551.5415587], #es-hnsw\n",
    "]\n",
    "\n",
    "x_deep = [\n",
    "    [0.872, 0.897, 0.916, 0.933, 0.948, 0.961, 0.9677, 0.975], # milvus-hnsw-m8\n",
    "    [0.742, 0.815, 0.858, 0.907, 0.932, 0.948, 0.959, 0.972, 0.98, 0.984, 0.986, 0.988, 0.99, 0.994, 0.997 ], #milvus-ivf\n",
    "    [0.704048, 0.778328, 0.821742, 0.85031, 0.871072,  0.917176, 0.929634, 0.946396, 0.963592], #vearch-hnsw-m8\n",
    "    # [0.818526, 0.8676696, 0.8964808, 0.9151684, 0.9283108, 0.9383964, 0.9456896, 0.9567208, 0.9640768],  #es-hnsw\n",
    "    [0.650008, 0.778134, 0.83913, 0.874912, 0.89852, 0.915402, 0.928268, 0.938076, 0.94579, 0.951974, 0.961658, 0.968404, 0.977256, 0.982754, 0.986576, 0.98922, 0.993278], # vearch-ivf\n",
    "    [0.7193068, 0.7768556, 0.812884, 0.8378568, 0.8563036, 0.870136, 0.8813052, 0.8907128, 0.9051372, 0.910726, 0.9201744, 0.927402, 0.9384724, 0.9459392, 0.9519512], #es-hnsw\n",
    "]\n",
    "\n",
    "y_deep = [\n",
    "    [4785.801717, 4574.753243, 4375.059449, 4109.562601, 3846.107362, 3489.307959, 3257.041792, 2912.501371], # milvus-hnsw-m8\n",
    "    [2211.775647, 2096.757862, 1992.128765, 1817.858273, 1666.012855, 1546.546022, 1436.964075, 1268.102829, 1134.971909, 1052.506285, 1003.026172, 939.4278854, 867.3866581, 725.5581979, 537.08511], #milvus-ivf\n",
    "    [595.665, 600.831, 599.637, 587.108, 584.192, 572.558, 568.015, 557.659,  546.616], #vearch-hnsw\n",
    "    [442.445, 423.384, 420.144, 397.817, 377.258, 366.407, 354.635, 341.067, 332.346, 321.45, 301.897, 287.206, 258.614, 237.082, 218.804, 202.44, 172.599], #vearch-ivf\n",
    "    # [512.5576627,515.1983514,501.3159544,503.2712632,496.7586498,495.5401388,494.3520281,495.6875186,493.802775], # es-hnsw\n",
    "    [508.5047418, 501.945037, 476.655783, 472.9250414, 468.3182691, 471.842782, 467.781546, 466.5158265, 478.4002296, 475.0593824, 460.7764082, 469.6158542, 472.8020614, 461.0206998, 453.1858969], #es-hnsw\n",
    "\n",
    "]\n",
    "\n",
    "\n",
    "xval = [x_sift, x_deep]\n",
    "yval = [y_sift, y_deep]\n",
    "\n",
    "fig, axs = plt.subplots(1,2, figsize=(13, 5))\n",
    "\n",
    "font = {'family': 'Times New Roman', 'weight':'normal', 'size':17}\n",
    "label_font = {'family': 'Times New Roman', 'weight':'normal'}\n",
    "x_label=['$Recall$\\nSIFT10M (Euclidean)', '$Recall$\\nDEEP10M (Inner Prodcut)']\n",
    "# x_label = '$Recall$'\n",
    "y_label='$Query\\ per\\ Second$'\n",
    "\n",
    "plt.subplots_adjust(wspace=0.3)\n",
    "\n",
    "\n",
    "l_labels = ['Manu-HNSW', 'Manu-IVF_FLAT', 'Vearch-HNSW',  'Vearch-IVF_FLAT', 'ES-HNSW', ]\n",
    "flags = ['bo-','ms-','g*-','y^-','rp-']\n",
    "\n",
    "lines = []\n",
    "for i in range(2):\n",
    "    for j in range(5):\n",
    "        lines.append(axs[i].plot(xval[i][j], yval[i][j], flags[j], markersize=9.5, linewidth=2.5))\n",
    "    axs[i].set_xlabel(x_label[i], fontsize=20)\n",
    "    axs[i].set_ylabel(y_label, fontsize=20)\n",
    "    axs[i].tick_params('x', labelsize=20)\n",
    "    axs[i].tick_params('y', labelsize=20)\n",
    "\n",
    "bb = (fig.subplotpars.left-0.1, fig.subplotpars.top, \n",
    "      fig.subplotpars.right-fig.subplotpars.left+0.15,.1)\n",
    "\n",
    "fig.legend(lines[0:5], labels=l_labels, bbox_to_anchor=bb, frameon=False,\n",
    "           prop=font, loc=\"upper center\", ncol=5, mode=\"expand\", borderaxespad=0.)\n",
    "\n",
    "plt.savefig('exp1.pdf', bbox_inches='tight', pad_inches=0)\n",
    "    \n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 75,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import pandas as pd\n",
    "\n",
    "p_exp2_data = pd.read_csv(r'exp2_data.csv', header=None)\n",
    "y1 = p_exp2_data[0].values.tolist()\n",
    "y2 = p_exp2_data[1].values.tolist()\n",
    "y22 = [i*1000 for i in y2]\n",
    "y3 = p_exp2_data[2].values.tolist()\n",
    "\n",
    "font = {'family': 'Times New Roman', 'weight':'normal', 'size':21}\n",
    "\n",
    "\n",
    "\n",
    "x = range(len(y1))\n",
    "x = [i/60 for i in x]\n",
    "\n",
    "fig, axs = plt.subplots()\n",
    "\n",
    "# axs.axvspan(-0.1, x[14], facecolor='lime', alpha=0.8)\n",
    "# axs.axvspan(x[14], x[55], facecolor='lightgreen', alpha=0.8)\n",
    "# axs.axvspan(x[55], x[438], facecolor='chartreuse', alpha=0.8)\n",
    "# axs.axvspan(x[438], x[566], facecolor='lightgreen', alpha=0.8)\n",
    "# axs.axvspan(x[566], x[1175], facecolor='lime', alpha=0.8)\n",
    "# axs.axvspan(x[1175], x[1412], facecolor='darkgreen', alpha=0.8)\n",
    "# axs.axvspan(x[1412], x[1439], facecolor='lime', alpha=0.8)\n",
    "\n",
    "axs.axvspan(-0.1, x[14], facecolor='g', alpha=0.8)\n",
    "axs.axvspan(x[14], x[55], facecolor='yellow', alpha=0.8)\n",
    "axs.axvspan(x[55], x[438], facecolor='red', alpha=0.8)\n",
    "axs.axvspan(x[438], x[566], facecolor='yellow', alpha=0.8)\n",
    "axs.axvspan(x[566], x[1175], facecolor='green', alpha=0.8)\n",
    "axs.axvspan(x[1175], x[1412], facecolor='blue', alpha=0.8)\n",
    "axs.axvspan(x[1412], x[1439], facecolor='green', alpha=0.8)\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "axs1 = axs.twinx()\n",
    "# line1 = axs.plot(x, y1, 'r-', label='Query workload')\n",
    "line1 = axs.plot(x, y1, c='black', linestyle=':', label='Query workload')\n",
    "\n",
    "\n",
    "axs1.set_ylim((0, 300))\n",
    "\n",
    "# axs1.plot(x[0:14], y2[0:14], x[14:55], y2[14:55], x[55:438], y2[55:438], x[438:566], y2[438:566], x[566:1175], y2[566:1175], x[1175:1413], y2[1175:1413], x[1413:1440], y2[1413:1440])\n",
    "# axs.axvspan()\n",
    "\n",
    "# line2 = axs1.plot(x, y22, 'b-', label='Search latency')\n",
    "line2 = axs1.plot(x, y22, c='black', label='Search latency')\n",
    "\n",
    "axs.set_xticks([i*4 for i in range(7)])\n",
    "\n",
    "axs.tick_params('x', labelsize=18)\n",
    "axs.tick_params('y', labelsize=18)\n",
    "axs.set_xlabel('$Time\\ (hour)$', fontsize=20)\n",
    "axs.set_ylabel('$Query\\ per\\ Minute$', fontsize=20)\n",
    "\n",
    "axs1.tick_params('y', labelsize=18)\n",
    "axs1.set_ylabel('$Latency\\ (ms)$', fontsize=20)\n",
    "\n",
    "# axs1.legend(loc=9)\n",
    "lns = line1 + line2\n",
    "labs = [l.get_label() for l in lns]\n",
    "axs.legend(lns, labs, loc=2, fontsize=18)\n",
    "\n",
    "plt.savefig('exp2.pdf', bbox_inches='tight', pad_inches=0)\n",
    "    \n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 77,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import pandas as pd\n",
    "\n",
    "p_exp2_data = pd.read_csv(r'exp2_data.csv', header=None)\n",
    "y1 = p_exp2_data[0].values.tolist()\n",
    "y2 = p_exp2_data[1].values.tolist()\n",
    "y22 = [i*1000 for i in y2]\n",
    "y3 = p_exp2_data[2].values.tolist()\n",
    "\n",
    "font = {'family': 'Times New Roman', 'weight':'normal', 'size':21}\n",
    "\n",
    "\n",
    "\n",
    "x = range(len(y1))\n",
    "x = [i/60 for i in x]\n",
    "\n",
    "fig, axs = plt.subplots()\n",
    "\n",
    "# axs.axvspan(-0.1, x[14], facecolor='lime', alpha=0.8)\n",
    "# axs.axvspan(x[14], x[55], facecolor='lightgreen', alpha=0.8)\n",
    "# axs.axvspan(x[55], x[438], facecolor='chartreuse', alpha=0.8)\n",
    "# axs.axvspan(x[438], x[566], facecolor='lightgreen', alpha=0.8)\n",
    "# axs.axvspan(x[566], x[1175], facecolor='lime', alpha=0.8)\n",
    "# axs.axvspan(x[1175], x[1412], facecolor='darkgreen', alpha=0.8)\n",
    "# axs.axvspan(x[1412], x[1439], facecolor='lime', alpha=0.8)\n",
    "\n",
    "axs.axvspan(-0.1, x[14], facecolor='g', alpha=0.8)\n",
    "axs.axvspan(x[14], x[55], facecolor='yellow', alpha=0.8)\n",
    "axs.axvspan(x[55], x[438], facecolor='red', alpha=0.8)\n",
    "axs.axvspan(x[438], x[566], facecolor='yellow', alpha=0.8)\n",
    "axs.axvspan(x[566], x[1175], facecolor='green', alpha=0.8)\n",
    "axs.axvspan(x[1175], x[1412], facecolor='blue', alpha=0.8)\n",
    "axs.axvspan(x[1412], x[1439], facecolor='green', alpha=0.8)\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "axs1 = axs.twinx()\n",
    "# line1 = axs.plot(x, y1, 'r-', label='Query workload')\n",
    "# line1 = axs.plot(x, y1, c='black', linestyle=':', label='Query workload')\n",
    "line1 = axs.plot(x, y1, c='blueviolet', linestyle='-', label='Query workload', linewidth=2.5)\n",
    "\n",
    "axs1.set_ylim((0, 300))\n",
    "\n",
    "# axs1.plot(x[0:14], y2[0:14], x[14:55], y2[14:55], x[55:438], y2[55:438], x[438:566], y2[438:566], x[566:1175], y2[566:1175], x[1175:1413], y2[1175:1413], x[1413:1440], y2[1413:1440])\n",
    "# axs.axvspan()\n",
    "\n",
    "# line2 = axs1.plot(x, y22, 'b-', label='Search latency')\n",
    "line2 = axs1.plot(x, y22, c='black', label='Search latency', linewidth=2.5)\n",
    "\n",
    "axs.set_xticks([i*4 for i in range(7)])\n",
    "\n",
    "axs.tick_params('x', labelsize=18)\n",
    "axs.tick_params('y', labelsize=18)\n",
    "axs.set_xlabel('$Time\\ (hour)$', fontsize=20)\n",
    "axs.set_ylabel('$Query\\ per\\ Second$', fontsize=20)\n",
    "\n",
    "axs1.tick_params('y', labelsize=18)\n",
    "axs1.set_ylabel('$Latency\\ (ms)$', fontsize=20)\n",
    "\n",
    "# axs1.legend(loc=9)\n",
    "lns = line1 + line2\n",
    "labs = [l.get_label() for l in lns]\n",
    "axs.legend(lns, labs, loc=2, fontsize=18)\n",
    "\n",
    "plt.savefig('exp2.pdf', bbox_inches='tight', pad_inches=0)\n",
    "    \n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 78,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 468x396 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "\n",
    "x_val=['20M', '40M', '60M', '80M', '100M']\n",
    "y_val=[[1701.84, 949.49, 647.33, 491.18, 402.3335345], [3976.14, 2377.56, 1738.53, 1350.99, 1128.540797]]\n",
    "\n",
    "x_label='$Dataset\\ Size$'\n",
    "y_label='$Query\\ per\\ Second$'\n",
    "\n",
    "plt.figure(figsize=(6.5, 5.5))\n",
    "\n",
    "font = {'family': 'Times New Roman', 'weight':'normal', 'size':21}\n",
    "plt.tick_params(labelsize=22)\n",
    "\n",
    "plt.ylim((0, 4200))\n",
    "plt.plot(x_val, y_val[1], 'rs-', label='HNSW', markersize=10.5, linewidth=2.5)\n",
    "plt.plot(x_val, y_val[0], 'bo-', label='IVF_FLAT', markersize=10.5, linewidth=2.5)\n",
    "plt.xlabel(x_label, font)\n",
    "plt.ylabel(y_label, font)\n",
    "\n",
    "plt.legend(fontsize=22)\n",
    "plt.savefig('exp3_1.pdf', bbox_inches='tight', pad_inches=0)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 79,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 468x396 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "\n",
    "x_val=['20M', '40M', '60M', '80M', '100M']\n",
    "y_val=[[3410.64, 1888.22, 1391.59, 1073.31, 870.9284097], [5277.04, 3338.90, 2435.46, 1889.64, 1584.032948]]\n",
    "\n",
    "\n",
    "x_label='$Dataset\\ Size$'\n",
    "y_label='$Query\\ per\\ Second$'\n",
    "\n",
    "plt.figure(figsize=(6.5, 5.5))\n",
    "\n",
    "font = {'family': 'Times New Roman', 'weight':'normal', 'size':21}\n",
    "plt.tick_params(labelsize=22)\n",
    "\n",
    "plt.ylim((0, 5500))\n",
    "plt.plot(x_val, y_val[1], 'rs-', label='HNSW', markersize=10.5, linewidth=2.5)\n",
    "plt.plot(x_val, y_val[0], 'bo-', label='IVF_FLAT', markersize=10.5, linewidth=2.5)\n",
    "plt.xlabel(x_label, font)\n",
    "plt.ylabel(y_label, font)\n",
    "\n",
    "plt.legend(fontsize=22)\n",
    "plt.savefig('exp3_2.pdf', bbox_inches='tight', pad_inches=0)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 80,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 468x396 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "\n",
    "x_label='$Query\\ Node\\ Number$'\n",
    "y_label='$Query\\ per\\ Second$'\n",
    "\n",
    "x_val=['2', '4', '6', '8', '10']\n",
    "y_val=[[402.3335345, 716.8458781, 1114.827202, 1407.657658, 1696.640652], [1128.540797, 1992.43, 2730.00, 3415.30, 3921.568627]]\n",
    "\n",
    "\n",
    "plt.figure(figsize=(6.5, 5.5))\n",
    "\n",
    "font = {'family': 'Times New Roman', 'weight':'normal', 'size':21}\n",
    "plt.tick_params(labelsize=22)\n",
    "\n",
    "plt.ylim((0, 4200))\n",
    "plt.plot(x_val, y_val[1], 'rs-', label='HNSW', markersize=10.5, linewidth=2.5)\n",
    "plt.plot(x_val, y_val[0], 'bo-', label='IVF_FLAT', markersize=10.5, linewidth=2.5)\n",
    "plt.xlabel(x_label, font)\n",
    "plt.ylabel(y_label, font)\n",
    "\n",
    "plt.legend(fontsize=22)\n",
    "plt.savefig('exp4_1.pdf', bbox_inches='tight', pad_inches=0)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 81,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 468x396 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "\n",
    "x_label='$Query\\ Node\\ Number$'\n",
    "y_label='$Query\\ per\\ Second$'\n",
    "\n",
    "x_val=['2', '4', '6', '8', '10']\n",
    "y_val=[[870.9284097, 1632.39, 1957.71, 2800.34, 3373.819163], [1584.032948, 2808.20, 3711.95, 4506.53, 5197.505198]]\n",
    "\n",
    "\n",
    "plt.figure(figsize=(6.5, 5.5))\n",
    "\n",
    "font = {'family': 'Times New Roman', 'weight':'normal', 'size':21}\n",
    "plt.tick_params(labelsize=22)\n",
    "\n",
    "plt.ylim((0, 5500))\n",
    "plt.plot(x_val, y_val[1], 'rs-', label='HNSW', markersize=10.5, linewidth=2.5)\n",
    "plt.plot(x_val, y_val[0], 'bo-', label='IVF_FLAT', markersize=10.5, linewidth=2.5)\n",
    "plt.xlabel(x_label, font)\n",
    "plt.ylabel(y_label, font)\n",
    "\n",
    "plt.legend(fontsize=22)\n",
    "plt.savefig('exp4_2.pdf', bbox_inches='tight', pad_inches=0)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 105,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 468x396 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "# x1 = [0, 60, 120, 180, 240, 300, 360, 420, 480]\n",
    "# y1 = [0.227324722, 0.157199233, 0.104289092, 0.07683998, 0.051534648, 0.044052813, 0.04416624, 0.044423248, 0.04481021]\n",
    "# y11 = [i*1000 for i in y1]\n",
    "\n",
    "# x2 = [0, 120, 240, 360, 480, 600, 720, 840, 960, 1080, 1200]\n",
    "# y2 = [0.323260778, 0.189061042, 0.12281918, 0.055016056, 0.04806978, 0.049131302, 0.0504697, 0.051772565, 0.052745193, 0.051686002, 0.052115972]\n",
    "# y22 = [i*1000 for i in y2]\n",
    "\n",
    "# x3 = [0, 240, 480, 720, 960, 1200, 1440, 1680, 1920]\n",
    "# y3 = [0.566925454, 0.350895141, 0.168988959, 0.083564559, 0.065830165, 0.066971341, 0.068747991, 0.069731385, 0.071646497]\n",
    "# y33 = [i*1000 for i in y3]\n",
    "\n",
    "# sift\n",
    "\n",
    "x1 = [0, 60, 120, 180, 240, 300, 360, 420, 480, 540, 600]\n",
    "y1 = [0.215849843025208, 0.14001460313797, 0.0991815531253815, 0.0617892825603485, 0.0411916720867157, 0.0295403182506561, 0.0295374250411987, 0.0289789593219757, 0.0289730501174927, 0.0300361049175262, 0.029333860874176]\n",
    "y11 = [i*1000 for i in y1]\n",
    "\n",
    "x2 = [0, 120, 240, 360, 480, 600, 720, 840, 960, 1080, 1200]\n",
    "y2 = [0.290141907930374, 0.172226409912109, 0.10808377623558, 0.0416009390354156, 0.0310030710697174, 0.0300325500965118, 0.0297946846485138, 0.0302544140815735, 0.0297434663772583, 0.029919353723526, 0.0293333303928375]\n",
    "y22 = [i*1000 for i in y2]\n",
    "\n",
    "x3 = [0, 240, 480, 720, 960, 1200, 1440, 1680, 1920, 2160, 2400]\n",
    "y3 = [0.479362108707428, 0.272699010372162, 0.104090666770935, 0.0387514734268188, 0.0300738990306854, 0.0299664402008057, 0.0292466413974762, 0.0295347058773041, 0.0295270049571991, 0.030391606092453, 0.0295164787769318]\n",
    "y33 = [i*1000 for i in y3]\n",
    "\n",
    "\n",
    "plt.figure(figsize=(6.5, 5.5))\n",
    "\n",
    "font = {'family': 'Times New Roman', 'weight':'normal', 'size':21}\n",
    "plt.tick_params(labelsize=22)\n",
    "\n",
    "plt.ylim((0, 520))\n",
    "plt.plot(x1, y11, 'bo-', label='$200ms$', markersize=10, linewidth=2.5)\n",
    "plt.plot(x2, y22, 'gs-', label='$400ms$', markersize=10, linewidth=2.5)\n",
    "plt.plot(x3, y33, 'r^-', label='$800ms$', markersize=10, linewidth=2.5)\n",
    "plt.xlabel('$Graceful\\ time (ms)$', font)\n",
    "plt.ylabel('$Latency\\ (ms)$', font)\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "plt.legend(fontsize=22)\n",
    "plt.savefig('exp5_1.pdf', bbox_inches='tight', pad_inches=0)\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 98,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 468x396 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "# x1 = [0, 60, 120, 180, 240, 300, 360, 420, 480]\n",
    "# y1 =[0.185767528, 0.130651917, 0.090540183, 0.061343927, 0.045241064, 0.040932885, 0.040155932, 0.041348261, 0.041953727]\n",
    "# y11 = [i*1000 for i in y1]\n",
    "\n",
    "# x2 = [0, 120, 240, 360, 480, 600, 720, 840, 960, 1080, 1200]\n",
    "# y2 = [0.313926877, 0.210919772, 0.135547799, 0.058760957, 0.045576642, 0.045484704, 0.046298956, 0.048180841, 0.048562551, 0.049153217, 0.048128661]\n",
    "# y22 = [i*1000 for i in y2]\n",
    "\n",
    "# x3 = [0, 240, 480, 720, 960, 1200, 1440, 1680, 1920]\n",
    "# y3 = [0.502496197, 0.323367773, 0.148067917, 0.064693712, 0.057306138, 0.059238927, 0.061601207, 0.062903748, 0.064101489]\n",
    "# y33 = [i*1000 for i in y3]\n",
    "\n",
    "x1 = [0, 60, 120, 180, 240, 300, 360, 420, 480, 540, 600]\n",
    "y1 = [0.195641127824783, 0.13434933423996, 0.0849432992935181, 0.0574573731422424, 0.0384064090251923, 0.0330130684375763, 0.0346364724636078, 0.0326119112968445, 0.0338656556606293, 0.033784646987915, 0.0340662682056427]\n",
    "y11 = [i*1000 for i in y1]\n",
    "\n",
    "x2 = [0, 120, 240, 360, 480, 600, 720, 840, 960, 1080, 1200]\n",
    "y2 = [0.253778258562088, 0.149606939554214, 0.0977221441268921, 0.0415266096591949, 0.0338411021232605, 0.0339176940917969, 0.034438179731369, 0.0341073751449585, 0.0343960523605347, 0.0338610768318176, 0.0327380895614624]\n",
    "y22 = [i*1000 for i in y2]\n",
    "\n",
    "x3 = [0, 240, 480, 720, 960, 1200, 1440, 1680, 1920, 2160, 2400]\n",
    "y3 = [0.503586965799332, 0.28734067440033, 0.13389240026474, 0.0482595634460449, 0.0331699907779694, 0.0315653538703918, 0.0334526038169861, 0.0327329409122467, 0.0327294397354126, 0.0320097434520721, 0.0331943833827972]\n",
    "y33 = [i*1000 for i in y3]\n",
    "\n",
    "plt.figure(figsize=(6.5, 5.5))\n",
    "\n",
    "font = {'family': 'Times New Roman', 'weight':'normal', 'size':21}\n",
    "plt.tick_params(labelsize=22)\n",
    "\n",
    "plt.ylim((0, 550))\n",
    "plt.plot(x1, y11, 'bo-', label='$200ms$', markersize=10, linewidth=2.5)\n",
    "plt.plot(x2, y22, 'gs-', label='$400ms$', markersize=10, linewidth=2.5)\n",
    "plt.plot(x3, y33, 'r^-', label='$800ms$', markersize=10, linewidth=2.5)\n",
    "plt.xlabel('$Graceful\\ time\\ (ms)$', font)\n",
    "plt.ylabel('$Latency\\ (ms)$', font)\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "plt.legend(fontsize=22)\n",
    "plt.savefig('exp5_2.pdf', bbox_inches='tight', pad_inches=0)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 84,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 468x396 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "\n",
    "x_val=['20M', '40M', '60M', '80M', '100M']\n",
    "y_val=[[543.04, 1042.99, 1601.67, 2091.64, 2618.15], [172.16, 335.55, 504.57, 664.13, 885.31]]\n",
    "\n",
    "x_label='$Dataset\\ Size$'\n",
    "y_label='$Time\\ (s)$'\n",
    "\n",
    "plt.figure(figsize=(6.5, 5.5))\n",
    "\n",
    "font = {'family': 'Times New Roman', 'weight':'normal', 'size':21}\n",
    "plt.tick_params(labelsize=22)\n",
    "\n",
    "plt.ylim((0, 3000))\n",
    "plt.plot(x_val, y_val[1], 'rs-', label='HNSW', markersize=10.5, linewidth=2.5)\n",
    "plt.plot(x_val, y_val[0], 'bo-', label='IVF_FLAT', markersize=10.5, linewidth=2.5)\n",
    "plt.xlabel(x_label, font)\n",
    "plt.ylabel(y_label, font)\n",
    "\n",
    "plt.legend(fontsize=22)\n",
    "plt.savefig('exp6_1.pdf', bbox_inches='tight', pad_inches=0)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 85,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 468x396 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "\n",
    "x_val=['20M', '40M', '60M', '80M', '100M']\n",
    "y_val=[[359.00, 739.52, 1066.31, 1425.14, 1784.33], [139.82, 283.13, 419.25, 551.35, 711.32]]\n",
    "\n",
    "x_label='$Dataset\\ Size$'\n",
    "y_label='$Time\\ (s)$'\n",
    "\n",
    "plt.figure(figsize=(6.5, 5.5))\n",
    "\n",
    "font = {'family': 'Times New Roman', 'weight':'normal', 'size':21}\n",
    "plt.tick_params(labelsize=22)\n",
    "\n",
    "plt.ylim((0, 2000))\n",
    "plt.plot(x_val, y_val[1], 'rs-', label='HNSW', markersize=10.5, linewidth=2.5)\n",
    "plt.plot(x_val, y_val[0], 'bo-', label='IVF_FLAT', markersize=10.5, linewidth=2.5)\n",
    "plt.xlabel(x_label, font)\n",
    "plt.ylabel(y_label, font)\n",
    "\n",
    "plt.legend(fontsize=22)\n",
    "plt.savefig('exp6_2.pdf', bbox_inches='tight', pad_inches=0)\n"
   ]
  }
 ],
 "metadata": {
  "interpreter": {
   "hash": "b3ba2566441a7c06988d0923437866b63cedc61552a5af99d1f4fb67d367b25f"
  },
  "kernelspec": {
   "display_name": "Python 3.8.8 64-bit ('base': conda)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.8"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figures/sigmod22-test.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "\n",
    "plt.rcParams['pdf.fonttype'] = 42\n",
    "plt.rcParams['ps.fonttype'] = 42\n",
    "\n",
    "x_val=['20M', '40M', '60M', '80M', '100M']\n",
    "y_val=[[543.04, 1042.99, 1601.67, 2091.64, 2618.15], [172.16, 335.55, 504.57, 664.13, 885.31]]\n",
    "\n",
    "x_label='Dataset Size'\n",
    "y_label='Time (s)'\n",
    "\n",
    "fig, axs = plt.subplots()\n",
    "\n",
    "axs.plot(x_val, y_val[0], 'bo-', label='IVF_FLAT', mfc='none', markersize=12)\n",
    "axs.plot(x_val, y_val[1], 'rs-', label='HNSW', mfc='none', markersize=12)\n",
    "\n",
    "axs.set_ylim((0 , 3000))\n",
    "\n",
    "axs.set_xlabel(x_label, fontsize=22)\n",
    "axs.set_ylabel(y_label, fontsize=22)\n",
    "axs.tick_params('x', labelsize=18)\n",
    "axs.tick_params('y', labelsize=18)\n",
    "axs.legend(prop={'size': 18})\n",
    "\n",
    "foo_fig = plt.gcf() \n",
    "foo_fig.savefig('exp6-1.pdf', format='pdf', bbox_inches='tight')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "\n",
    "plt.rcParams['pdf.fonttype'] = 42\n",
    "plt.rcParams['ps.fonttype'] = 42\n",
    "\n",
    "x_val=['20M', '40M', '60M', '80M', '100M']\n",
    "y_val=[[359.00, 739.52, 1066.31, 1425.14, 1784.33], [139.82, 283.13, 419.25, 551.35, 711.32]]\n",
    "\n",
    "x_label='Dataset Size'\n",
    "y_label='Time (s)'\n",
    "\n",
    "fig, axs = plt.subplots()\n",
    "\n",
    "axs.plot(x_val, y_val[0], 'bo-', label='IVF_FLAT', mfc='none', markersize=12)\n",
    "axs.plot(x_val, y_val[1], 'rs-', label='HNSW', mfc='none', markersize=12)\n",
    "\n",
    "axs.set_ylim((0, 2000))\n",
    "axs.set_xlabel(x_label, fontsize=22)\n",
    "axs.set_ylabel(y_label, fontsize=22)\n",
    "axs.tick_params('x', labelsize=18)\n",
    "axs.tick_params('y', labelsize=18)\n",
    "axs.legend(prop={'size': 18})\n",
    "\n",
    "foo_fig = plt.gcf() \n",
    "foo_fig.savefig('exp6-2.pdf', format='pdf', bbox_inches='tight')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "\n",
    "plt.rcParams['pdf.fonttype'] = 42\n",
    "plt.rcParams['ps.fonttype'] = 42\n",
    "\n",
    "x_val=['20M', '40M', '60M', '80M', '100M']\n",
    "y_val=[[1701.84, 949.49, 647.33, 491.18, 402.3335345], [3976.14, 2377.56, 1738.53, 1350.99, 1128.540797]]\n",
    "\n",
    "x_label='Dataset Size'\n",
    "y_label='Query per Second'\n",
    "\n",
    "fig, axs = plt.subplots()\n",
    "\n",
    "axs.plot(x_val, y_val[0], 'bo-', label='IVF_FLAT', mfc='none', markersize=12)\n",
    "axs.plot(x_val, y_val[1], 'rs-', label='HNSW', mfc='none', markersize=12)\n",
    "\n",
    "axs.set_ylim((0, 4500))\n",
    "axs.set_xlabel(x_label, fontsize=22)\n",
    "axs.set_ylabel(y_label, fontsize=22)\n",
    "axs.tick_params('x', labelsize=18)\n",
    "axs.tick_params('y', labelsize=18)\n",
    "axs.legend(prop={'size': 18})\n",
    "\n",
    "foo_fig = plt.gcf() \n",
    "foo_fig.savefig('exp3-1.pdf', format='pdf', bbox_inches='tight')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "\n",
    "plt.rcParams['pdf.fonttype'] = 42\n",
    "plt.rcParams['ps.fonttype'] = 42\n",
    "\n",
    "x_val=['20M', '40M', '60M', '80M', '100M']\n",
    "y_val=[[3410.64, 1888.22, 1391.59, 1073.31, 870.9284097], [5277.04, 3338.90, 2435.46, 1889.64, 1584.032948]]\n",
    "\n",
    "x_label='Dataset Size'\n",
    "y_label='Query per Second'\n",
    "\n",
    "fig, axs = plt.subplots()\n",
    "\n",
    "axs.plot(x_val, y_val[0], 'bo-', label='IVF_FLAT', mfc='none', markersize=12)\n",
    "axs.plot(x_val, y_val[1], 'rs-', label='HNSW', mfc='none', markersize=12)\n",
    "\n",
    "axs.set_ylim((0, 5800))\n",
    "axs.set_xlabel(x_label, fontsize=22)\n",
    "axs.set_ylabel(y_label, fontsize=22)\n",
    "axs.tick_params('x', labelsize=18)\n",
    "axs.tick_params('y', labelsize=18)\n",
    "axs.legend(prop={'size': 18})\n",
    "\n",
    "foo_fig = plt.gcf() \n",
    "foo_fig.savefig('exp3-2.pdf', format='pdf', bbox_inches='tight')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "\n",
    "plt.rcParams['pdf.fonttype'] = 42\n",
    "plt.rcParams['ps.fonttype'] = 42\n",
    "\n",
    "x_val=['2', '4', '6', '8', '10']\n",
    "y_val=[[402.3335345, 716.8458781, 1114.827202, 1407.657658, 1696.640652], [1128.540797, 1992.43, 2730.00, 3415.30, 3921.568627]]\n",
    "\n",
    "x_label='Query Node Number'\n",
    "y_label='Query per Second'\n",
    "\n",
    "fig, axs = plt.subplots()\n",
    "\n",
    "axs.plot(x_val, y_val[0], 'bo-', label='IVF_FLAT', mfc='none', markersize=12)\n",
    "axs.plot(x_val, y_val[1], 'rs-', label='HNSW', mfc='none', markersize=12)\n",
    "\n",
    "axs.set_ylim((0, 4500))\n",
    "axs.set_xlabel(x_label, fontsize=22)\n",
    "axs.set_ylabel(y_label, fontsize=22)\n",
    "axs.tick_params('x', labelsize=18)\n",
    "axs.tick_params('y', labelsize=18)\n",
    "axs.legend(prop={'size': 18})\n",
    "\n",
    "foo_fig = plt.gcf() \n",
    "foo_fig.savefig('exp4-1.pdf', format='pdf', bbox_inches='tight')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "\n",
    "plt.rcParams['pdf.fonttype'] = 42\n",
    "plt.rcParams['ps.fonttype'] = 42\n",
    "\n",
    "x_val=['2', '4', '6', '8', '10']\n",
    "y_val=[[870.9284097, 1632.39, 1957.71, 2800.34, 3373.819163], [1584.032948, 2808.20, 3711.95, 4506.53, 5197.505198]]\n",
    "\n",
    "x_label='Query Node Number' #DEEP IP\n",
    "y_label='Query per Second'\n",
    "\n",
    "fig, axs = plt.subplots()\n",
    "\n",
    "axs.plot(x_val, y_val[0], 'bo-', label='IVF_FLAT', mfc='none', markersize=12)\n",
    "axs.plot(x_val, y_val[1], 'rs-', label='HNSW', mfc='none', markersize=12)\n",
    "\n",
    "axs.set_ylim((0, 5500))\n",
    "axs.set_xlabel(x_label, fontsize=22)\n",
    "axs.set_ylabel(y_label, fontsize=22)\n",
    "axs.tick_params('x', labelsize=18)\n",
    "axs.tick_params('y', labelsize=18)\n",
    "axs.legend(prop={'size': 18})\n",
    "\n",
    "foo_fig = plt.gcf() \n",
    "foo_fig.savefig('exp4-2.pdf', format='pdf', bbox_inches='tight')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "\n",
    "plt.rcParams['pdf.fonttype'] = 42\n",
    "plt.rcParams['ps.fonttype'] = 42\n",
    "\n",
    "x_val=[[0.84, 0.866, 0.888, 0.91, 0.93, 0.941, 0.954],\n",
    "       [0.676, 0.757, 0.808, 0.867, 0.902, 0.924, 0.94, 0.96, 0.971, 0.977, 0.98, 0.984, 0.987, 0.993, 0.997], \n",
    "       [0.638376, 0.710718, 0.755964, 0.78753, 0.810586, 0.829436, 0.84406, 0.85615, 0.8665, 0.87552, 0.883046],\n",
    "       [0.721754, 0.833194, 0.884482, 0.91395, 0.93294, 0.946064, 0.955856, 0.963264, 0.969202, 0.973624, 0.98153, 0.986518, 0.989912, 0.992158, 0.993868, 0.995098],]\n",
    "y_val=[[3487.289991, 3151.326536, 2810.615691, 2448.203727, 2068.806425, 1844.42768, 1548.292166], \n",
    "       [2526.893378, 2179.796851, 1928.567071, 1565.049405, 1321.105262, 1114.619685, 989.4299691, 807.6467862, 673.7018063, 604.4473054, 565.4224119, 511.445455, 459.1098051, 360.7138413, 248.6121503],\n",
    "       [714.047, 705.039, 709.112, 697.494, 682.659, 674.781, 674.398, 663.847, 663.669, 651.338, 647.027],\n",
    "       [335.441, 278.938, 237.867, 203.188, 178.321, 159.427, 144.029, 131.795, 121.182, 112.227, 95.0688, 82.4116, 72.7664, 65.2098, 59.1903, 54.171], ]\n",
    "\n",
    "x_label='Recall, SIFT10M (L2)'\n",
    "y_label='QPS'\n",
    "\n",
    "fig, axs = plt.subplots()\n",
    "\n",
    "axs.plot(x_val[0], y_val[0], 'bo-', label='Milvue-HNSW', mfc='none', markersize=12)\n",
    "axs.plot(x_val[1], y_val[1], 'gs-', label='Milvue-IVF_FLAT', mfc='none', markersize=12)\n",
    "axs.plot(x_val[2], y_val[2], 'r*-', label='Vearch-HNSW', mfc='none', markersize=12)\n",
    "axs.plot(x_val[3], y_val[3], 'y^-', label='Vearch-IVF_FLAT', mfc='none', markersize=12)\n",
    "\n",
    "axs.set_xlabel(x_label, fontsize=22)\n",
    "axs.set_ylabel(y_label, fontsize=22)\n",
    "axs.tick_params('x', labelsize=18)\n",
    "axs.tick_params('y', labelsize=18)\n",
    "axs.legend(prop={'size': 12}, loc=2)\n",
    "\n",
    "foo_fig = plt.gcf() \n",
    "foo_fig.savefig('exp1-1-1.pdf', format='pdf', bbox_inches='tight')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "\n",
    "plt.rcParams['pdf.fonttype'] = 42\n",
    "plt.rcParams['ps.fonttype'] = 42\n",
    "\n",
    "x_val=[[0.897, 0.916, 0.932, 0.947, 0.961, 0.967, 0.975],\n",
    "       [0.739, 0.813, 0.857, 0.905, 0.931, 0.9473, 0.958, 0.972, 0.98, 0.983, 0.985, 0.988, 0.99, 0.994, 0.997], \n",
    "       [0.614002, 0.69858, 0.750406, 0.78633, 0.812658, 0.833524, 0.849762, 0.863196, 0.874258, 0.88348, 0.891712, 0.90473, 0.914876, 0.923184, 0.929792, 0.935342, 0.940124],\n",
    "       [0.645978, 0.77505, 0.836114, 0.87213, 0.896484, 0.913948, 0.926782, 0.936356, 0.944392, 0.950962, 0.960634, 0.967634, 0.972762, 0.976826, 0.979908, 0.982474, 0.984564, 0.986208, 0.98766, 0.988922, 0.991476, 0.993262],]\n",
    "y_val=[[4433.987449, 4014.427423, 3623.236024, 3161.098343, 2713.747528, 2410.198416, 2042.833059], \n",
    "       [3307.416652, 2813.351356, 2472.500087, 1989.994328, 1639.8401, 1420.345728, 1253.332355, 1001.025865, 854.7718044, 756.0215022, 710.6678595, 648.7815559, 576.4946785, 457.5023427, 316.1324817],\n",
    "       [612.398, 620.466, 612.782, 607.407, 604.064, 601.84, 595.874, 602.669, 593.959, 589.564, 590.504, 587.025, 575.01, 575.473, 571.085, 560.017, 561.164],\n",
    "       [404.361, 375.812, 366.775, 336.072, 312.095, 296.257, 280.438, 265.015, 253.68, 241.363, 220.498, 204.373, 190.103, 177.321, 166.492, 156.832, 148.275, 141.244, 134.436, 128.21, 115.367, 104.996], ]\n",
    "\n",
    "x_label='Recall, DEEP 10M (IP)'\n",
    "y_label='QPS'\n",
    "\n",
    "fig, axs = plt.subplots()\n",
    "\n",
    "axs.plot(x_val[0], y_val[0], 'bo-', label='Milvue-HNSW', mfc='none', markersize=12)\n",
    "axs.plot(x_val[1], y_val[1], 'gs-', label='Milvue-IVF_FLAT', mfc='none', markersize=12)\n",
    "axs.plot(x_val[2], y_val[2], 'r*-', label='Vearch-HNSW', mfc='none', markersize=12)\n",
    "axs.plot(x_val[3], y_val[3], 'y^-', label='Vearch-IVF_FLAT', mfc='none', markersize=12)\n",
    "axs.set_xlabel(x_label, fontsize=22)\n",
    "axs.set_ylabel(y_label, fontsize=22)\n",
    "axs.tick_params('x', labelsize=18)\n",
    "axs.tick_params('y', labelsize=18)\n",
    "axs.legend(prop={'size': 12}, loc=6)\n",
    "\n",
    "foo_fig = plt.gcf() \n",
    "foo_fig.savefig('exp1-2-1.pdf', format='pdf', bbox_inches='tight')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "\n",
    "plt.rcParams['pdf.fonttype'] = 42\n",
    "plt.rcParams['ps.fonttype'] = 42\n",
    "\n",
    "y_val=[[0.84, 0.866, 0.888, 0.91, 0.93, 0.941, 0.954],\n",
    "       [0.676, 0.757, 0.808, 0.867, 0.902, 0.924, 0.94, 0.96, 0.971, 0.977, 0.98, 0.984, 0.987, 0.993, 0.997], \n",
    "       [0.638376, 0.710718, 0.755964, 0.78753, 0.810586, 0.829436, 0.84406, 0.85615, 0.8665, 0.87552, 0.883046],\n",
    "       [0.721754, 0.833194, 0.884482, 0.91395, 0.93294, 0.946064, 0.955856, 0.963264],]\n",
    "x_val=[[2.86755619, 3.17326684, 3.557939291, 4.08462739, 4.83370502, 5.421736026, 6.458729315], \n",
    "       [3.957428551, 4.58758347, 5.1851969, 6.389574647, 7.569419551, 8.971670008, 10.1068295, 12.38165021, 14.84336231, 16.54403934, 17.68589251, 19.55242715, 21.78128171, 27.72280643, 40.22329555],\n",
    "       [14.00468036, 14.18361254, 14.10214465, 14.33704089, 14.64860201, 14.81962296, 14.82803923, 15.06371197, 15.06775215, 15.3530118, 15.45530557],\n",
    "       [29.81150187, 35.85026063, 42.04029983, 49.21550485, 56.07864469, 62.72463259, 69.43046192, 75.87541257 ], ]\n",
    "\n",
    "y_label='Recall'# SIFT10M (L2)\n",
    "x_label='Time (ms)'\n",
    "\n",
    "fig, axs = plt.subplots()\n",
    "\n",
    "axs.plot(x_val[0], y_val[0], 'bo-', label='Milvue-HNSW', mfc='none', markersize=12)\n",
    "axs.plot(x_val[1], y_val[1], 'gs-', label='Milvue-IVF_FLAT', mfc='none', markersize=12)\n",
    "axs.plot(x_val[2], y_val[2], 'r*-', label='Vearch-HNSW', mfc='none', markersize=12)\n",
    "axs.plot(x_val[3], y_val[3], 'y^-', label='Vearch-IVF_FLAT', mfc='none', markersize=12)\n",
    "\n",
    "# axs.set_ylim((0, 4500))\n",
    "# axs.set_yscale('log'):\n",
    "axs.set_xlim((0, 70))\n",
    "axs.set_xlabel(x_label, fontsize=22)\n",
    "axs.set_ylabel(y_label, fontsize=22)\n",
    "axs.tick_params('x', labelsize=18)\n",
    "axs.tick_params('y', labelsize=18)\n",
    "axs.legend(prop={'size': 14}, loc=4)\n",
    "\n",
    "foo_fig = plt.gcf() \n",
    "foo_fig.savefig('exp1-2-2.pdf', format='pdf', bbox_inches='tight')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "\n",
    "plt.rcParams['pdf.fonttype'] = 42\n",
    "plt.rcParams['ps.fonttype'] = 42\n",
    "\n",
    "y_val=[[0.897, 0.916, 0.932, 0.947, 0.961, 0.967, 0.975],\n",
    "       [0.739, 0.813, 0.857, 0.905, 0.931, 0.9473, 0.958, 0.972, 0.98, 0.983, 0.985, 0.988, 0.99, 0.994, 0.997], \n",
    "       [0.614002, 0.69858, 0.750406, 0.78633, 0.812658, 0.833524, 0.849762, 0.863196, 0.874258, 0.88348, 0.891712, 0.90473, 0.914876, 0.923184, 0.929792, 0.935342, 0.940124],\n",
    "       [0.645978, 0.77505, 0.836114, 0.87213, 0.896484, 0.913948, 0.926782, 0.936356, 0.944392, 0.950962, 0.960634, 0.967634, 0.972762, 0.976826],]\n",
    "x_val=[[2.255306339, 2.491015267, 2.759963727, 3.163457417, 3.684941173, 4.149036002, 4.895162606], \n",
    "       [3.023507786, 3.554479599, 4.044489241, 5.025139952, 6.098155546, 7.04053936, 7.97872963, 9.989751863, 11.69902885, 13.22713702, 14.07127094, 15.41350846, 17.34621389, 21.85781157, 31.63230791],\n",
    "       [16.32924993, 16.11691857, 16.3190172, 16.46342568, 16.55453727, 16.61571182, 16.78207138, 16.59285611, 16.83617893, 16.96168694, 16.9346863, 17.03504961, 17.3910019, 17.37700987, 17.51052821, 17.85660078, 17.8201025],\n",
    "       [24.73037706, 26.60904921, 27.2646718, 29.75552858, 32.04152582, 33.75447669, 35.65850562, 37.73371319, 39.41974141, 41.43137101, 45.35188528, 48.93014244, 52.60306255, 56.39489965], ]\n",
    "\n",
    "y_label='Recall' # SIFT10M (L2)\n",
    "x_label='Time (ms)'\n",
    "\n",
    "fig, axs = plt.subplots()\n",
    "\n",
    "axs.plot(x_val[0], y_val[0], 'bo-', label='Milvue-HNSW', mfc='none', markersize=12)\n",
    "axs.plot(x_val[1], y_val[1], 'gs-', label='Milvue-IVF_FLAT', mfc='none', markersize=12)\n",
    "axs.plot(x_val[2], y_val[2], 'r*-', label='Vearch-HNSW', mfc='none', markersize=12)\n",
    "axs.plot(x_val[3], y_val[3], 'y^-', label='Vearch-IVF_FLAT', mfc='none', markersize=12)\n",
    "\n",
    "# axs.set_ylim((0, 4500))\n",
    "# axs.set_yscale('log')\n",
    "axs.set_xlabel(x_label, fontsize=22)\n",
    "axs.set_ylabel(y_label, fontsize=22)\n",
    "axs.tick_params('x', labelsize=18)\n",
    "axs.tick_params('y', labelsize=18)\n",
    "axs.legend(prop={'size': 14}, loc=4)\n",
    "\n",
    "foo_fig = plt.gcf() \n",
    "foo_fig.savefig('exp1-1-2.pdf', format='pdf', bbox_inches='tight')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "\n",
    "plt.rcParams['pdf.fonttype'] = 42\n",
    "plt.rcParams['ps.fonttype'] = 42\n",
    "\n",
    "x_val=[[ 0.919, 0.937, 0.951, 0.964, 0.975, 0.981, 0.986],\n",
    "       [0.679, 0.759, 0.809, 0.868, 0.903, 0.925, 0.94, 0.96, 0.971, 0.977, 0.98, 0.984, 0.987, 0.993, 0.997], \n",
    "       [0.702178, 0.779838, 0.826252, 0.857302, 0.879372, 0.895728, 0.908636, 0.918958, 0.927454, 0.934144, 0.939986, 0.949206, 0.956066, 0.961376, 0.96579, 0.969526, 0.972474, 0.974954, 0.977048],\n",
    "       [0.725684, 0.79417, 0.8362, 0.865556, 0.88716, 0.903376, 0.916492, 0.9268, 0.935432, 0.948332, 0.957764, 0.964766, 0.970366, 0.974738, 0.9782, 0.980986, 0.983332, 0.985264, 0.98694, 0.99031, 0.992562],\n",
    "       [0.715212, 0.814506, 0.861032, 0.889016, 0.930816, 0.938428, 0.944812, 0.949756, 0.953852, 0.957244, 0.960324, 0.963142], \n",
    "      ]\n",
    "y_val=[[2062.278459, 1998.299406, 1908.500955, 1800.96967, 1676.93735, 1577.155361, 1447.868008], \n",
    "       [2228.855649, 2070.056727, 1934.787318, 1709.808795, 1531.547575, 1391.784972, 1278.385243, 1095.979563, 961.6031756, 879.393853, 834.6320403, 774.5271371, 704.8328878, 577.6888311, 416.0815065],\n",
    "       [665.718, 674.519, 669.006, 660.533, 654.956, 653.675, 644.668, 647.367, 636.602, 633.973, 631.011, 630.761, 618.895, 615.452, 612.233, 598.641, 597.234, 592.281, 580.335],\n",
    "       [414.212, 405.537, 372.27, 346.934, 330.065, 312.098, 294.662, 283.002, 270.235, 246.62, 228.823, 212.666, 198.822, 186.731, 175.972, 166.038, 158.31, 152.893, 143.245, 129.266, 116.714\n",
    "], \n",
    "       [604.6314771, 600.2040694, 596.2673663, 572.7212852, 573.3287467, 566.957705, 564.557105, 563.3009435, 558.5764441, 555.3550107, 547.210594, 551.5415587]\n",
    "      ]\n",
    "\n",
    "x_label='Recall, SIFT10M (L2)'\n",
    "y_label='QPS'\n",
    "\n",
    "fig, axs = plt.subplots()\n",
    "\n",
    "axs.plot(x_val[0], y_val[0], 'bo-', label='Milvue-HNSW', mfc='none', markersize=12)\n",
    "axs.plot(x_val[1], y_val[1], 'gs-', label='Milvue-IVF_FLAT', mfc='none', markersize=12)\n",
    "axs.plot(x_val[2], y_val[2], 'r*-', label='Vearch-HNSW', mfc='none', markersize=12)\n",
    "axs.plot(x_val[3], y_val[3], 'y^-', label='Vearch-IVF_FLAT', mfc='none', markersize=12)\n",
    "axs.plot(x_val[4], y_val[4], 'm+-', label='ES-HNSW', mfc='none', markersize=12)\n",
    "\n",
    "axs.set_xlabel(x_label, fontsize=22)\n",
    "axs.set_ylabel(y_label, fontsize=22)\n",
    "axs.tick_params('x', labelsize=18)\n",
    "axs.tick_params('y', labelsize=18)\n",
    "axs.legend(prop={'size': 12}, loc=6)\n",
    "\n",
    "foo_fig = plt.gcf() \n",
    "foo_fig.savefig('exp1-1.pdf', format='pdf', bbox_inches='tight')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "\n",
    "plt.rcParams['pdf.fonttype'] = 42\n",
    "plt.rcParams['ps.fonttype'] = 42\n",
    "# width, height = 100, 90\n",
    "# plt.rcParams['figure.figsize']=width, height\n",
    "\n",
    "x_val=[[0.872, 0.897, 0.916, 0.933, 0.948, 0.961, 0.9677, 0.975],\n",
    "       [0.742, 0.815, 0.858, 0.907, 0.932, 0.948, 0.959, 0.972, 0.98, 0.984, 0.986, 0.988, 0.99, 0.994, 0.997], \n",
    "       [0.704048, 0.778328, 0.821742, 0.85031, 0.871072, 0.886788, 0.898974, 0.908804, 0.917176, 0.923844, 0.929634, 0.939032, 0.946396, 0.952174, 0.956752, 0.96058, 0.963592],\n",
    "       [0.650008, 0.778134, 0.83913, 0.874912, 0.89852, 0.915402, 0.928268, 0.938076, 0.94579, 0.951974, 0.961658, 0.968404, 0.973436, 0.977256, 0.980414, 0.982754, 0.984854, 0.986576, 0.988058, 0.98922, 0.991596, 0.993278],\n",
    "       [0.818526, 0.8676696, 0.8964808, 0.9151684, 0.9283108, 0.9383964, 0.9456896,  0.9567208, 0.9607204, 0.9640768]]\n",
    "y_val=[[4785.801717, 4574.753243, 4375.059449, 4109.562601, 3846.107362, 3489.307959, 3257.041792, 2912.501371], \n",
    "       [2211.775647, 2096.757862, 1992.128765, 1817.858273, 1666.012855, 1546.546022, 1436.964075, 1268.102829, 1134.971909, 1052.506285, 1003.026172, 939.4278854, 867.3866581, 725.5581979, 537.08511],\n",
    "       [595.665, 600.831, 599.637, 587.108, 584.192, 582.26, 574.255, 572.526, 572.558, 566.603, 568.015, 566.555, 557.659, 557.771, 553.634, 548.45, 546.616],\n",
    "       [442.445, 423.384, 420.144, 397.817, 377.258, 366.407, 354.635, 341.067, 332.346, 321.45, 301.897, 287.206, 272.513, 258.614, 248.175, 237.082, 226.896, 218.804, 210.377, 202.44, 186.507, 172.599], \n",
    "       [512.5576627, 515.1983514, 501.3159544, 503.2712632, 496.7586498, 495.5401388, 494.3520281,  495.6875186, 481.2782751, 493.8027752]]\n",
    "\n",
    "x_label='Recall, DEEP10M (IP)'\n",
    "y_label='QPS'\n",
    "\n",
    "fig, axs = plt.subplots()\n",
    "\n",
    "axs.plot(x_val[0], y_val[0], 'bo-', label='Milvue-HNSW', mfc='none', markersize=12)\n",
    "axs.plot(x_val[1], y_val[1], 'gs-', label='Milvue-IVF_FLAT', mfc='none', markersize=12)\n",
    "axs.plot(x_val[2], y_val[2], 'r*-', label='Vearch-HNSW', mfc='none', markersize=12)\n",
    "axs.plot(x_val[3], y_val[3], 'y^-', label='Vearch-IVF_FLAT', mfc='none', markersize=12)\n",
    "axs.plot(x_val[4], y_val[4], 'm+-', label='ES-HNSW', mfc='none', markersize=12)\n",
    "\n",
    "# axs.set(aspect=1.0/axs.get_data_ratio()*x)\n",
    "axs.set_xlabel(x_label, fontsize=22)\n",
    "axs.set_ylabel(y_label, fontsize=22)\n",
    "axs.tick_params('x', labelsize=18)\n",
    "axs.tick_params('y', labelsize=18)\n",
    "axs.legend(prop={'size': 12}, loc=2)\n",
    "\n",
    "foo_fig = plt.gcf() \n",
    "foo_fig.savefig('exp1-1-t.pdf', format='pdf', bbox_inches='tight')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x324 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from matplotlib import pyplot as plt\n",
    "\n",
    "\n",
    "value=[\n",
    "    [[0.919, 0.937, 0.951, 0.964, 0.975, 0.981, 0.986], \n",
    "[2062.278459,1998.299406,1908.500955,1800.96967,1676.93735,1577.155361,1447.868008 ]],\n",
    "\n",
    "[[0.679, 0.759, 0.809, 0.868, 0.903, 0.925, 0.94, 0.96, 0.977, 0.984, 0.987, 0.993, 0.997],\n",
    "[2228.855649, 2070.056727, 1934.787318, 1709.808795, 1531.547575, 1391.784972, 1278.385243, 1095.979563, 879.393853, 774.5271371, 704.8328878, 577.6888311, 416.0815065]],\n",
    "\n",
    "[[0.702178, 0.779838, 0.826252, 0.857302, 0.879372, 0.895728, 0.908636, 0.918958, 0.934144, 0.949206, 0.961376, 0.969526, 0.977048],\n",
    "[665.718, 674.519, 669.006, 660.533, 654.956, 653.675, 644.668, 647.367, 633.973, 630.761, 615.452, 598.641, 580.335]], \n",
    "\n",
    "[[0.725684, 0.79417, 0.8362, 0.865556, 0.88716, 0.903376, 0.916492, 0.9268, 0.948332, 0.957764, 0.970366,  0.983332, 0.992562], \n",
    "[414.212, 405.537, 372.27, 346.934, 330.065, 312.098, 294.662, 283.002, 246.62, 228.823, 198.822, 158.31, 116.714]],\n",
    "\n",
    "\n",
    "[[0.715212, 0.814506, 0.861032, 0.889016, 0.930816, 0.944812, 0.953852, 0.963142], \n",
    "[604.6314771, 600.2040694, 596.2673663, 572.7212852, 573.3287467, 564.557105, 558.5764441, 551.5415587]], \n",
    "\n",
    "]\n",
    "\n",
    "plt.figure(figsize=(6, 4.5))\n",
    "\n",
    "plt.ylim((0, 2800))\n",
    "font = {'family': 'Times New Roman', 'weight':'normal', 'size':14}\n",
    "plt.tick_params(labelsize=14)\n",
    "\n",
    "plt.plot(value[0][0], value[0][1], 'bo-', label='Milvue-HNSW')\n",
    "plt.plot(value[1][0], value[1][1], 'gs-', label='Milvue-IVF_FLAT')\n",
    "plt.plot(value[2][0], value[2][1], 'r*-', label='Vearch-HNSW')\n",
    "plt.plot(value[3][0], value[3][1], 'y^-', label='Vearch-IVF_FLAT')\n",
    "plt.plot(value[4][0], value[4][1], 'm+-', label='ES-HNSW')\n",
    "plt.xlabel('Recall, DEEP10M (IP)', font)\n",
    "plt.ylabel('Query per Second', font)\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "# plt.legend(fontsize=12.5)\n",
    "plt.legend(bbox_to_anchor=(0., 1.02, 1., .102), loc=3,\n",
    "           ncol=2, mode=\"expand\", borderaxespad=0.)\n",
    "plt.savefig('exp1_2.pdf', bbox_inches='tight', pad_inches=0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 126,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<ipython-input-126-4a5d23decb24>:47: UserWarning: You have mixed positional and keyword arguments, some input may be discarded.\n",
      "  fig.legend([l1, l2, l3, l4, l5], labels=l_labels, bbox_to_anchor=bb, frameon=False,\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 936x360 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from matplotlib import pyplot as plt\n",
    "\n",
    "value=[\n",
    "[[0.919, 0.937, 0.951, 0.964, 0.975, 0.981, 0.986], \n",
    "[2062.278459,1998.299406,1908.500955,1800.96967,1676.93735,1577.155361,1447.868008 ]],\n",
    "\n",
    "[[0.679, 0.759, 0.809, 0.868, 0.903, 0.925, 0.94, 0.96, 0.977, 0.984, 0.987, 0.993, 0.997],\n",
    "[2228.855649, 2070.056727, 1934.787318, 1709.808795, 1531.547575, 1391.784972, 1278.385243, 1095.979563, 879.393853, 774.5271371, 704.8328878, 577.6888311, 416.0815065]],\n",
    "\n",
    "[[0.702178, 0.779838, 0.826252, 0.857302, 0.879372, 0.895728, 0.908636, 0.918958, 0.934144, 0.949206, 0.961376, 0.969526, 0.977048],\n",
    "[665.718, 674.519, 669.006, 660.533, 654.956, 653.675, 644.668, 647.367, 633.973, 630.761, 615.452, 598.641, 580.335]], \n",
    "\n",
    "[[0.725684, 0.79417, 0.8362, 0.865556, 0.88716, 0.903376, 0.916492, 0.9268, 0.948332, 0.957764, 0.970366,  0.983332, 0.992562], \n",
    "[414.212, 405.537, 372.27, 346.934, 330.065, 312.098, 294.662, 283.002, 246.62, 228.823, 198.822, 158.31, 116.714]],\n",
    "\n",
    "[[0.715212, 0.814506, 0.861032, 0.889016, 0.930816, 0.944812, 0.953852, 0.963142], \n",
    "[604.6314771, 600.2040694, 596.2673663, 572.7212852, 573.3287467, 564.557105, 558.5764441, 551.5415587]], \n",
    "]\n",
    "\n",
    "fig, axs = plt.subplots(1,2, figsize=(13, 5))\n",
    "\n",
    "font = {'family': 'Times New Roman', 'weight':'normal', 'size':17}\n",
    "x_label='Recall'\n",
    "y_label='QPS'\n",
    "\n",
    "plt.subplots_adjust(wspace=0.3)\n",
    "\n",
    "# font = {'family': 'Times New Roman', 'weight':'normal', 'size':12}\n",
    "\n",
    "l_labels = ['Milvue-HNSW', 'Milvue-IVF_FLAT', 'Vearch-HNSW', 'Vearch-IVF_FLAT', 'ES-HNSW']\n",
    "\n",
    "for i in range(2):\n",
    "    l1 = axs[i].plot(value[0][0], value[0][1], 'bo-', markersize=10, linewidth=2.5)\n",
    "    l2 = axs[i].plot(value[1][0], value[1][1], 'gs-', markersize=10, linewidth=2.5)\n",
    "    l3 = axs[i].plot(value[2][0], value[2][1], 'r*-', markersize=10, linewidth=2.5)\n",
    "    l4 = axs[i].plot(value[3][0], value[3][1], 'y^-', markersize=10, linewidth=2.5)\n",
    "    l5 = axs[i].plot(value[4][0], value[4][1], 'mx-', markersize=10, linewidth=2.5)\n",
    "    axs[i].set_xlabel(x_label, fontsize=22)\n",
    "    axs[i].set_ylabel(y_label, fontsize=22)\n",
    "    axs[i].tick_params('x', labelsize=20)\n",
    "    axs[i].tick_params('y', labelsize=20)\n",
    "\n",
    "bb = (fig.subplotpars.left-0.1, fig.subplotpars.top, \n",
    "      fig.subplotpars.right-fig.subplotpars.left+0.15,.1)\n",
    "\n",
    "fig.legend([l1, l2, l3, l4, l5], labels=l_labels, bbox_to_anchor=bb, frameon=False,\n",
    "           prop=font, loc=\"upper center\", ncol=5, mode=\"expand\", borderaxespad=0.)\n",
    "\n",
    "plt.savefig('exp1.pdf', bbox_inches='tight', pad_inches=0)\n",
    "    \n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "ename": "SyntaxError",
     "evalue": "closing parenthesis ')' does not match opening parenthesis '[' (<ipython-input-3-d8db183e6c65>, line 8)",
     "output_type": "error",
     "traceback": [
      "\u001b[1;36m  File \u001b[1;32m\"<ipython-input-3-d8db183e6c65>\"\u001b[1;36m, line \u001b[1;32m8\u001b[0m\n\u001b[1;33m    plt.plot([x, y, 'bo-')\u001b[0m\n\u001b[1;37m                         ^\u001b[0m\n\u001b[1;31mSyntaxError\u001b[0m\u001b[1;31m:\u001b[0m closing parenthesis ')' does not match opening parenthesis '['\n"
     ]
    }
   ],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "y = [179271,122463,81917,57039,42070,32651,27393,23937,21972,22394,25268,32102,48742,75191,106002,131816,147538,162530,174252,191326,205074,217179,215070,203437,195017,215155,225850,229383,229825,233199,239973,246207,242325,238309,227759,217328,216085,232238,260847,292692,323927,351586,370384,383804,380848,361673,319954,261218]\n",
    "\n",
    "x = [0:48]\n",
    "\n",
    "plt.plot([x, y)\n",
    "\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 55,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import pandas as pd\n",
    "\n",
    "p_exp2_data = pd.read_csv(r'exp2_data.csv', header=None)\n",
    "y1 = p_exp2_data[0].values.tolist()\n",
    "y2 = p_exp2_data[1].values.tolist()\n",
    "y3 = p_exp2_data[2].values.tolist()\n",
    "\n",
    "x = range(len(y1))\n",
    "\n",
    "\n",
    "# for i in range(len(y1)):\n",
    "\n",
    "\n",
    "fig, axs = plt.subplots()\n",
    "\n",
    "axs1 = axs.twinx()\n",
    "axs.plot(x, y1, 'g-')\n",
    "axs1.set_ylim((0, 0.3))\n",
    "axs1.plot(x[0:14], y2[0:14], x[14:55], y2[14:55], x[55:438], y2[55:438], x[438:566], y2[438:566], x[566:1175], y2[566:1175], x[1175:1413], y2[1175:1413], x[1413:1440], y2[1413:1440])\n",
    "# axs1.plot(x, y2, 'b-')\n",
    "\n",
    "plt.savefig('exp2.pdf', bbox_inches='tight', pad_inches=0)\n",
    "    \n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAXAAAAD4CAYAAAD1jb0+AAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuNCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8QVMy6AAAACXBIWXMAAAsTAAALEwEAmpwYAAASWElEQVR4nO3dfZBddXnA8e+T3HUiMaBNFocSQuioEaFt1IVag0J5m1AcQ2EoRg2kOg0jyIhVW+p0apk6I6NWcAa1UojBIQQQIlDGUdEKFF/ADaZDKChgBVcou5LyYoUCydM/9iQT4y67e/fePfeX8/3M7Ozdc8+990lm883Z3713T2QmkqTyzKp7AElSewy4JBXKgEtSoQy4JBXKgEtSoVoz+WALFizIxYsXz+RDSlLxNm3a9MvM7N99+4wGfPHixQwODs7kQ0pS8SLiobG2u4QiSYUy4JJUKAMuSYWa0TVwSWrX888/z9DQEM8++2zdo3TNnDlzWLhwIX19fZPa34BLKsLQ0BDz5s1j8eLFRETd43RcZvL4448zNDTEQQcdNKnbTLiEEhEHRMR3IuLeiLgnIj5Qbf+diLg5Iu6vPr9imvNL0rieffZZ5s+fv0fGGyAimD9//pR+wpjMGvgLwIcy82DgTcDZEfE64Dzg25n5auDb1deS1DV7arx3mOqfb8IllMx8FHi0uvx0RNwL7A+sAI6qdrscuAX4myk9+iTddBPceWc37llNFwGrVsGrXlX3JNLUTWkNPCIWA68H7gBeWcWdzHw0IvYd5zZrgDUAixYtamvIr38dPv/5tm4qvahMeOopuPDCuidRr3viiSe48sorOeuss+oeZadJv4wwIl4GXAecm5lPTfZ2mXlJZg5k5kB//2+9E3RSLr4Ytm/3w4/OfyxYAM8919a3pRrmiSee4PM9diQ5qYBHRB+j8V6fmRurzY9FxH7V9fsBw90ZUeqe2bPhhRfqnkIlOO+883jwwQdZunQpp556KjfccMPO6971rndx4403sm7dOlasWMHy5ctZsmQJ559//s59rrjiCg4//HCWLl3KmWeeybZt26Y904RLKDG6qn4ZcG9mfmaXq24EzgAuqD7fMMbNpZ7WahnwEp17Lmze3Nn7XLoULrpo/OsvuOACtmzZwubNm7n11lu58MILWbFiBU8++STf+973uPzyy7niiiu488472bJlC3vttReHHXYYJ554InPnzuXqq6/mu9/9Ln19fZx11lmsX7+e008/fVozT2YNfBmwCrg7IjZX2z7KaLiviYj3Ag8Dp05rEqkGBlztOPLIIzn77LMZHh5m48aNnHLKKbRaozk97rjjmD9/PgAnn3wyt99+O61Wi02bNnHYYYcB8Mwzz7DvvmM+bTglk3kVyu3AeK9tOWbaE0g1arWgAz/Jaoa92JHyTFm1ahXr16/nqquuYu3atTu37/5SwIggMznjjDP4xCc+0dEZ/F0oajSPwDVZ8+bN4+mnn9759erVq7mo+p/kkEMO2bn95ptvZuvWrTzzzDNcf/31LFu2jGOOOYZrr72W4eHRpwq3bt3KQw+N+Rtip8S30qvRDLgma/78+SxbtoxDDz2UE044gU996lMcfPDBnHTSSb+x3xFHHMGqVat44IEHeOc738nAwAAAH//4xzn++OPZvn07fX19fO5zn+PAAw+c1kwGXI1mwDUVV1555c7Lv/71r7n//vtZuXLlb+yz7777cvHFF//WbU877TROO+20js7jEooazYCrHd/61rd47WtfyznnnMM+++xT2xwegavRDLjaceyxx/Lwww//1vbVq1ezevXqGZvDI3A1mgEvS2bWPUJXTfXPZ8DVaAa8HHPmzOHxxx/fYyO+4/eBz5kzZ9K3cQlFjdZqwR58gpc9ysKFCxkaGmJkZKTuUbpmxxl5JsuAq9E8Ai9HX1/fpM9U0xQuoajRDLhKZsDVaAZcJTPgajQDrpIZcDWaAVfJDLgazYCrZAZcjWbAVTIDrkYz4CqZAVejGXCVzICr0Qy4SmbA1WgGXCUz4Go0A66SGXA1mgFXyQy4Gs2Aq2QGXI3WasG2bbCH/opp7eEMuBqtVf1C5W3b6p1DaocBV6PtCLjLKCqRAVejGXCVzICr0Qy4SmbA1WgGXCUz4Go0A66SGXA1mgFXyQy4Gs2Aq2QTBjwi1kbEcERs2WXbH0bE9yPi7oj414jYu7tjSt1hwFWyyRyBrwOW77btUuC8zPx94KvARzo8lzQjDLhKNmHAM/M2YOtum5cAt1WXbwZO6fBc0oww4CpZu2vgW4C3V5dPBQ4Yb8eIWBMRgxExODIy0ubDSd1hwFWydgP+HuDsiNgEzAOeG2/HzLwkMwcyc6C/v7/Nh5O6w4CrZK12bpSZ9wHHA0TEa4ATOzmUNFMMuErW1hF4ROxbfZ4F/B3wz50cSpopBlwlm8zLCDcA3weWRMRQRLwXWBkRPwHuAx4BvtTdMaXuMOAq2YRLKJm5cpyrPtvhWaQZZ8BVMt+JqUYz4CqZAVejGXCVzICr0Qy4SmbA1WgGXCUz4Go0A66SGXA1mgFXyQy4Gs2Aq2QGXI1mwFUyA65GM+AqmQFXo82ePfrZgKtEBlyN5hG4SmbA1Wg7Ar5tW71zSO0w4Go0j8BVMgOuRjPgKpkBV6P5JKZKZsDVaLNmjX4YcJXIgKvxWi0DrjIZcDWeAVepDLgaz4CrVAZcjWfAVSoDrsYz4CqVAVfjGXCVyoCr8Qy4SmXA1XgGXKUy4Go8A65SGXA1ngFXqQy4Gs+Aq1QGXI1nwFUqA67GM+AqlQFX4xlwlWrCgEfE2ogYjogtu2xbGhE/iIjNETEYEYd3d0ypewy4SjWZI/B1wPLdtn0SOD8zlwJ/X30tFcmAq1QTBjwzbwO27r4Z2Lu6vA/wSIfnkmaMAVepWm3e7lzgGxHxaUb/E3jzeDtGxBpgDcCiRYvafDipewy4StXuk5jvAz6YmQcAHwQuG2/HzLwkMwcyc6C/v7/Nh5O6x4CrVO0G/AxgY3X5K4BPYqpYBlylajfgjwBHVpePBu7vzDjSzDPgKtWEa+ARsQE4ClgQEUPAx4C/BD4bES3gWao1bqlEBlylmjDgmblynKve2OFZpFoYcJXKd2Kq8Qy4SmXA1XgGXKUy4Go8A65SGXA1ngFXqQy4Gs+Aq1QGXI1nwFUqA67GM+AqlQFX4+0IeGbdk0hTY8DVeK3q7Wzbt9c7hzRVBlyNtyPgLqOoNAZcjWfAVSoDrsYz4CqVAVfjGXCVyoCr8Qy4SmXA1XgGXKUy4Go8A65SGXA1ngFXqQy4Gs+Aq1QGXI1nwFUqA67GM+AqlQFX4xlwlcqAq/EMuEplwNV4s2ePfjbgKo0BV+N5BK5SGXA1ngFXqQy4Gm9HwLdtq3cOaaoMuBrPI3CVyoCr8Qy4SmXA1XgGXKUy4Go8A65SGXA1ngFXqSYMeESsjYjhiNiyy7arI2Jz9fGziNjc1SmlLjLgKlVrEvusAy4GvrxjQ2aetuNyRPwT8GTHJ5NmiAFXqSYMeGbeFhGLx7ouIgL4c+DoDs8lzRgDrlJNdw38LcBjmXn/eDtExJqIGIyIwZGRkWk+nNR5Blylmm7AVwIbXmyHzLwkMwcyc6C/v3+aDyd1ngFXqSazBj6miGgBJwNv7Nw40swz4CrVdI7AjwXuy8yhTg0j1cGAq1STeRnhBuD7wJKIGIqI91ZXvYMJlk+kEhhwlWoyr0JZOc721R2fRqqBAVepfCemGm/WLIgw4CqPAZcYPQo34CqNAZcw4CqTAZcw4CqTAZcw4CqTAZcw4CqTAZcw4CqTAZcw4CqTAZcw4CqTAZcw4CqTAZcw4CqTAZcw4CqTAZcw4CqTAZcw4CqTAZcw4CqTAZcw4CqTAZcw4CqTAZcw4CqTAZcw4CqTAZcw4CqTAZcw4CqTAZcw4CqTAZcw4CqTAZcw4CqTAZcw4CqTAZcw4CqTAZcw4CqTAZcw4CqTAZcw4CqTAZcw4CrThAGPiLURMRwRW3bbfk5E/Dgi7omIT3ZvRKn7DLhKNJkj8HXA8l03RMSfACuAP8jMQ4BPd340aeYYcJVowoBn5m3A1t02vw+4IDP/r9pnuAuzSTOm1YJM2L697kmkyWt3Dfw1wFsi4o6IuDUiDhtvx4hYExGDETE4MjLS5sNJ3dVqjX72KFwlaTfgLeAVwJuAjwDXRESMtWNmXpKZA5k50N/f3+bDSd1lwFWidgM+BGzMUXcC24EFnRtLmlmzZ49+NuAqSbsBvx44GiAiXgO8BPhlh2aSZpxH4CpRa6IdImIDcBSwICKGgI8Ba4G11UsLnwPOyMzs5qBSN+0I+LZt9c4hTcWEAc/MleNc9e4OzyLVxiNwlch3YkoYcJXJgEsYcJXJgEsYcJXJgEsYcJXJgEsYcJXJgEsYcJXJgEsYcJXJgEsYcJXJgEsYcJXJgEsYcJXJgEsYcJXJgEsYcJXJgEsYcJXJgEsYcJXJgEsYcJXJgEsYcJXJgEsYcJXJgEsYcJXJgEsYcJXJgEsYcJXJgEsYcJXJgEsYcJXJgEsYcJXJgEsYcJXJgEsYcJXJgEvArOpfggFXSQy4BESMHoUbcJXEgEsVA67SGHCpYsBVGgMuVQy4SmPApYoBV2kmDHhErI2I4YjYssu2f4iIX0TE5urjT7s7ptR9BlylmcwR+Dpg+RjbL8zMpdXH1zo7ljTzDLhK05poh8y8LSIWz8AsUq1aLbjuOvjBD+qeRHuiL34Rjjiis/c5YcBfxPsj4nRgEPhQZv7PWDtFxBpgDcCiRYum8XBSd334w3DLLXVPoT3V3Lmdv8/IzIl3Gj0CvykzD62+fiXwSyCBfwT2y8z3THQ/AwMDOTg4OK2BJalpImJTZg7svr2tV6Fk5mOZuS0ztwP/Ahw+3QElSVPTVsAjYr9dvvwzYMt4+0qSumPCNfCI2AAcBSyIiCHgY8BREbGU0SWUnwFndm9ESdJYJvMqlJVjbL6sC7NIkqbAd2JKUqEMuCQVyoBLUqEMuCQValJv5OnYg0WMAA+1efMFjL55qNc419Q419Q419T06lwwvdkOzMz+3TfOaMCnIyIGx3onUt2ca2qca2qca2p6dS7ozmwuoUhSoQy4JBWqpIBfUvcA43CuqXGuqXGuqenVuaALsxWzBi5J+k0lHYFLknZhwCWpUEUEPCKWR8SPI+KBiDiv7nlg7JM994KIOCAivhMR90bEPRHxgbpnAoiIORFxZ0T8RzXX+XXPtKuImB0RP4qIm+qeZYeI+FlE3F2dOLxnzoQSES+PiGsj4r7q++yPe2CmJbucZH1zRDwVEefWPRdARHyw+p7fEhEbImJOx+6719fAI2I28BPgOGAI+CGwMjP/s+a53gr8CvjyjjMV9YLqd7Xvl5l3RcQ8YBNwUg/8fQUwNzN/FRF9wO3ABzKzJ85AGRF/BQwAe2fm2+qeB0YDDgxkZk+9MSUiLgf+PTMvjYiXAHtl5hM1j7VT1YxfAH+Ume2+cbBTs+zP6Pf66zLzmYi4BvhaZq7rxP2XcAR+OPBAZv40M58DrgJW1DwTmXkbsLXuOXaXmY9m5l3V5aeBe4H9650KctSvqi/7qo+eOHqIiIXAicCldc/S6yJib+CtVL9SOjOf66V4V44BHqw73rtoAS+NiBawF/BIp+64hIDvD/x8l6+H6IEglaA6l+nrgTtqHgXYuUyxGRgGbs7MnpgLuAj4a2B7zXPsLoFvRsSm6uTgveD3gBHgS9WS06UR0YXT9U7LO4ANdQ8BkJm/AD4NPAw8CjyZmd/s1P2XEPAYY1tPHLn1soh4GXAdcG5mPlX3PADVeVSXAguBwyOi9qWniHgbMJyZm+qeZQzLMvMNwAnA2dWyXd1awBuAL2Tm64H/BXrieSmAaknn7cBX6p4FICJeweiKwUHA7wJzI+Ldnbr/EgI+BBywy9cL6eCPIHuiao35OmB9Zm6se57dVT9y3wIsr3cSAJYBb6/Wm68Cjo6IK+odaVRmPlJ9Hga+Sm+cPHwIGNrlp6drGQ16rzgBuCszH6t7kMqxwH9l5khmPg9sBN7cqTsvIeA/BF4dEQdV/7u+A7ix5pl6VvVk4WXAvZn5mbrn2SEi+iPi5dXllzL6jX1frUMBmfm3mbkwMxcz+r31b5nZsSOkdkXE3OpJaKoliuPpgZOHZ+Z/Az+PiCXVpmOAWp8g381KemT5pPIw8KaI2Kv6t3kMo89LdcSE58SsW2a+EBHvB74BzAbWZuY9NY815smeM7MXzhW6DFgF3F2tNwN8NDO/Vt9IAOwHXF69QmAWcE1m9sxL9nrQK4Gvjv6bpwVcmZlfr3eknc4B1lcHVD8F/qLmeQCIiL0YfbVaz5xkPTPviIhrgbuAF4Af0cG31Pf8ywglSWMrYQlFkjQGAy5JhTLgklQoAy5JhTLgklQoAy5JhTLgklSo/wf6078dGsAOLgAAAABJRU5ErkJggg==",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    " \n",
    "def sgn(value):\n",
    " if value < 4:\n",
    "  return 20\n",
    " else:\n",
    "  return 15\n",
    "plt.figure(figsize=(6,4))\n",
    "x = np.linspace(0, 8, 100)\n",
    "y = np.array([])\n",
    "for v in x:\n",
    " y = np.append(y,np.linspace(sgn(v),sgn(v),1))\n",
    "l=plt.plot(x,y,'b',label='type')\n",
    "plt.legend()\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "[None,\n",
       " None,\n",
       " None,\n",
       " None,\n",
       " None,\n",
       " 19.7,\n",
       " 18.6,\n",
       " 15.2,\n",
       " None,\n",
       " None,\n",
       " None,\n",
       " None,\n",
       " None,\n",
       " None,\n",
       " None,\n",
       " None,\n",
       " None,\n",
       " 17.3,\n",
       " 16.9,\n",
       " 18.2,\n",
       " None]"
      ]
     },
     "execution_count": 38,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "\n",
    "import matplotlib.pyplot as plt\n",
    "import datetime as dt\n",
    "#data1\n",
    "x=['200101','200102','200103','200104','200105','200106','200107','200108',\n",
    "   '200109','200110','200111','200112','200201','200202','200203','200204',\n",
    "   '200205','200206','200207','200208','200209']\n",
    "x = [dt.datetime.strptime(i, '%Y%m') for i in x] \n",
    "y=[30.2,37.6,34.7,27.1,31.9,43.9,42.4,42.3,34.4,40.0,47.2,\n",
    "   40.8,34.7,27.1,31.9,43.9,42.4,42.3,34.4,40.0,47.2]\n",
    "\n",
    "#data2   \n",
    "q=['200106','200107','200108','200206','200207','200208']\n",
    "q = [dt.datetime.strptime(i, '%Y%m') for i in q] \n",
    "w=[19.7,18.6,15.2,17.3,16.9,18.2]\n",
    "\n",
    "for i, xi in enumerate(x):\n",
    "    if xi not in q:\n",
    "        w.insert(i, None)\n",
    "\n",
    "\n",
    "plt.plot(x,y, '-r')    \n",
    "plt.plot(x,w,':b')\n",
    "\n",
    "\n",
    "plt.show()\n",
    "\n",
    "w"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 54,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x324 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "x1 = [0, 60, 120, 180, 240, 300, 360, 420, 480]\n",
    "y1 = [0.227324722, 0.157199233, 0.104289092, 0.07683998, 0.051534648, 0.044052813, 0.04416624, 0.044423248, 0.04481021]\n",
    "\n",
    "# x1 = [0, 30, 60, 90, 120, 150, 180, 210, 240, 270, 300]\n",
    "# y1 = [0.169863945, 0.147713675, 0.094544166, 0.101044705, 0.056315891, 0.045276374, 0.040047485, 0.040926926, 0.041291057, 0.041633716, 0.041709421]\n",
    "\n",
    "x2 = [0, 120, 240, 360, 480, 600, 720, 840, 960, 1080, 1200]\n",
    "y2 = [0.323260778, 0.189061042, 0.12281918, 0.055016056, 0.04806978, 0.049131302, 0.0504697, 0.051772565, 0.052745193, 0.051686002, 0.052115972]\n",
    "\n",
    "x3 = [0, 240, 480, 720, 960, 1200, 1440, 1680, 1920]\n",
    "y3 = [0.566925454, 0.350895141, 0.168988959, 0.083564559, 0.065830165, 0.066971341, 0.068747991, 0.069731385, 0.071646497]\n",
    "\n",
    "\n",
    "plt.figure(figsize=(6, 4.5))\n",
    "\n",
    "font = {'family': 'Times New Roman', 'weight':'normal', 'size':14}\n",
    "plt.tick_params(labelsize=14)\n",
    "\n",
    "plt.plot(x1, y1, 'bo-', label='TTI200')\n",
    "plt.plot(x2, y2, 'gs-', label='TTI400')\n",
    "plt.plot(x3, y3, 'r^-', label='TTI800')\n",
    "plt.xlabel('graceful time (ms)', font)\n",
    "plt.ylabel('latency (ms)', font)\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "plt.legend(fontsize=12.5)\n",
    "# plt.legend(bbox_to_anchor=(0., 1.02, 1., .102), loc=3, ncol=2, mode=\"expand\", borderaxespad=0.)\n",
    "plt.savefig('exp5_1.pdf', bbox_inches='tight', pad_inches=0)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 53,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x324 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "x1 = [0, 60, 120, 180, 240, 300, 360, 420, 480]\n",
    "\n",
    "y1 =[0.185767528, 0.130651917, 0.090540183, 0.061343927, 0.045241064, 0.040932885, 0.040155932, 0.041348261, 0.041953727]\n",
    "\n",
    "x2 = [0, 120, 240, 360, 480, 600, 720, 840, 960, 1080, 1200]\n",
    "y2 = [0.313926877, 0.210919772, 0.135547799, 0.058760957, 0.045576642, 0.045484704, 0.046298956, 0.048180841, 0.048562551, 0.049153217, 0.048128661]\n",
    "\n",
    "x3 = [0, 240, 480, 720, 960, 1200, 1440, 1680, 1920, 2160, 2400]\n",
    "y3 = [0.502496197, 0.323367773, 0.148067917, 0.064693712, 0.057306138, 0.059238927, 0.061601207, 0.062903748, 0.064101489, 0.060275811, 0.062542274]\n",
    "    \n",
    "\n",
    "plt.figure(figsize=(6, 4.5))\n",
    "\n",
    "font = {'family': 'Times New Roman', 'weight':'normal', 'size':14}\n",
    "plt.tick_params(labelsize=14)\n",
    "\n",
    "plt.plot(x1, y1, 'bo-', label='TTI200')\n",
    "plt.plot(x2, y2, 'gs-', label='TTI400')\n",
    "plt.plot(x3, y3, 'r^-', label='TTI800')\n",
    "plt.xlabel('graceful time (ms)', font)\n",
    "plt.ylabel('latency (ms)', font)\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "plt.legend(fontsize=12.5)\n",
    "# plt.legend(bbox_to_anchor=(0., 1.02, 1., .102), loc=3, ncol=2, mode=\"expand\", borderaxespad=0.)\n",
    "plt.savefig('exp5_2.pdf', bbox_inches='tight', pad_inches=0)\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

